Cross-Sender Bit-Mixing Coding

Scheduling to avoid packet collisions is a long-standing challenge in networking, and has become even trickier in wireless networks with multiple senders and multiple receivers. In fact, researchers have proved that even {\em perfect} scheduling can only achieve $\mathbf{R} = O(\frac{1}{\ln N})$. Here $N$ is the number of nodes in the network, and $\mathbf{R}$ is the {\em medium utilization rate}. Ideally, one would hope to achieve $\mathbf{R} = \Theta(1)$, while avoiding all the complexities in scheduling. To this end, this paper proposes {\em cross-sender bit-mixing coding} ({\em BMC}), which does not rely on scheduling. Instead, users transmit simultaneously on suitably-chosen slots, and the amount of overlap in different user's slots is controlled via coding. We prove that in all possible network topologies, using BMC enables us to achieve $\mathbf{R}=\Theta(1)$. We also prove that the space and time complexities of BMC encoding/decoding are all low-order polynomials.

==> plots/fig1.R <==
# d,rnd1,rnd2,bmc1,bmc2
data <- read.csv("fig1.csv")

data[2:5] = log10(data[2:5])

save_fig2_pdf = function()
{                       #stretch a bit to not cover lines with the legend
  mobicom_column_width = 1.66*3.33 # inches, is also the unit used by pdf
  ratio_height = 0.5
  pdf(file = paste0("fig1_R.pdf"), version=1.7,
      width = mobicom_column_width, height = ratio_height*mobicom_column_width)
    plot_fig1()
  dev.off()
}
  
plot_fig1 = function()
{
  y_range = c(-8.6,-1)
  y_seq = c(floor(y_range[1]):y_range[2])
  
  par(mar=c(2.5,3.4,0.33,2.5))
  plot( c(0,3), y_range, type="n", main="", xaxt="n", yaxt="n", 
        xlab="", ylab="" )
  
  par( mgp=c(1.65,0.5,0) )
  axis(1, at = c(0:3), labels = c("25","50","75","100") )
  title(xlab=expression(paste("Data item size ",italic("d"), " (in bytes)")))
  
  yax_lab_pos = c(ceiling(y_range[1]):y_range[2])
  yax_labels = sapply(yax_lab_pos, function(i) as.expression(bquote(10^ .(i))))

    par( mgp=c(2.5,0.75,0), las=1 )
  title(ylab="Failure rate")
  axis( 2, at = yax_lab_pos, labels = yax_labels )
  log10.axis( 2, at = yax_lab_pos-1) # draw before first, not after last
  
  for(exponent in y_seq)
  {
    abline(h=log10(seq(10^exponent,10^(exponent+1),10^exponent*2)),
           lty=5, lwd=0.3, col="gray55")
  }
  abline(v=c(0:3),lty=5, lwd=0.4, col="gray55")
  
  line_width = 2
  point_scaling = 1.5
  
  lines( c(0:3), data$rnd1, lwd=line_width, col="red" )
  lines( c(0:3), data$rnd2, lwd=line_width, col="blue" )
  lines( c(0:3), data$bmc1, lwd=line_width, col="black" )
  lines( c(0:3), data$bmc2, lwd=line_width, col="darkgreen" )
  
  points( c(0:3), data$rnd1, pch=3, lwd=line_width, cex=point_scaling, col="red" )
  points( c(0:3), data$rnd2, pch=19, lwd=line_width, cex=point_scaling-0.25, col="blue" )
  points( c(0:3), data$bmc1, pch=8, lwd=line_width, cex=point_scaling, col="black" )
  points( c(0:3), data$bmc2, pch=0, lwd=line_width, cex=point_scaling, col="darkgreen" )
  
  legend( "bottomright", bg="transparent", bty="n",
          c( "RandomAccess1","RandomAccess2","BMC1","BMC2" ),
          lty=1, lwd=line_width, pch=c(3,19,8,0), 
          col=c("red","blue","black","darkgreen") )
}

log10.axis <- function(side, at) {
  at.minor <- log10(outer(1:9, 10^(min(at):max(at))))
  axis(side=side, at=at.minor, tcl=par("tcl")*0.33, labels=NA)
}



==> plots/fig2.R <==
# d,rnd1,rnd2,bmc1,bmc2
data <- read.csv("fig2.csv")

save_fig2_pdf = function()
{                       #stretch a bit to not cover lines with the legend
  mobicom_column_width = 1.66*3.33 # inches, is also the unit used by pdf
  ratio_height = 0.5
  pdf(file = paste0("fig2_R.pdf"), version=1.7,
      width = mobicom_column_width, height = ratio_height*mobicom_column_width)
    plot_fig2()
  dev.off()
}
  
plot_fig2 = function()
{
  y_range = c(0,1100)
  y_seq = seq(y_range[1], y_range[2], 200)
  
  par(mar=c(2.5,3.4,0.33,2.5))
  plot( c(0,3), y_range, type="n", main="", xaxt="n", yaxt="n", 
        xlab="", ylab="" )
  
  par( mgp=c(1.65,0.5,0) )
  axis(1, at = c(0:3), labels = c("25","50","75","100") )
  title(xlab=expression(paste("Data item size ",italic("d"), " (in bytes)")))
  
  yax_lab_pos = y_seq
  yax_labels = yax_lab_pos

  par( mgp=c(2.5,0.75,0), las=1 )
  title(ylab="Bytes sent by each sender")
  axis( 2, at = yax_lab_pos, labels = yax_labels )
  
  abline(h=yax_lab_pos, lty=5, lwd=0.3, col="gray55")
  abline(v=c(0:3),lty=5, lwd=0.4, col="gray55")
  
  line_width = 2
  point_scaling = 1.5
  
  lines( c(0:3), data$rnd2, lwd=line_width, col="blue" )
  lines( c(0:3), data$rnd1, lty=2, lwd=line_width*1.5, col="red" )
  lines( c(0:3), data$bmc1, lwd=line_width, col="black" )
  lines( c(0:3), data$bmc2, lwd=line_width, col="darkgreen" )
  
  points( c(0:3), data$rnd2, pch=19, lwd=line_width, cex=point_scaling-0.25, col="blue" )
  points( c(0:3), data$rnd1, pch=3, lwd=line_width, cex=point_scaling, col="red" )
  points( c(0:3), data$bmc1, pch=8, lwd=line_width, cex=point_scaling, col="black" )
  points( c(0:3), data$bmc2, pch=0, lwd=line_width, cex=point_scaling, col="darkgreen" )
  
  legend( "right", bg="transparent", bty="n",
          c( "RandomAccess1","RandomAccess2","BMC1","BMC2" ),
          seg.len=2.5, lty=c(2,1,1,1), lwd=line_width, pch=c(3,19,8,0), 
          col=c("red","blue","black","darkgreen") )
}

